SoftREU: Differentiable and Numerically Stable Revisable Evidence Updates

Revisable Evidence Update (REU) lifts Bayesian conditioning into $(\mathbb{Z}\times\mathbb{R})^{\Omega}$ with masked softmax readout, separating zero multiplicity $n_z$ from positive log mass $b_z$ so named evidence can be withdrawn and blocked support can recover. Embedding REU in a learned memory system raises three obstacles: hard zero masks block gradients and return $\bot$ under total contradiction, log-domain subtraction suffers catastrophic cancellation in binary64, and addressing gradients must respect discrete commit authorization. We introduce SoftREU under a unified ledger invariant. First, $p_\beta = \mathrm{softmax}(b - \beta n)$ uniquely minimizes a conflict-penalized variational free energy, converges exponentially to exact REU as $\beta \to \infty$ on consistent ledgers, concentrates on minimum-conflict worlds under zero mass, and obeys a tight $\tanh(\epsilon/2)$ total-variation bound under log-sum perturbations uniformly over $\beta > 0$; for smooth factor encodings, $\epsilon \ge e^{-\beta}$ characterizes score monotonicity. Second, a subtraction-free segment tree updates slots in $O(|\Omega|\log H)$ additions, matches a fixed-tree rebuild bitwise without withdrawal drift, supports atomic block deltas, and folds immutable records into the base aggregate with explicit rounding and total-variation bounds. Third, comparing commit-gated straight-through (ST) updates against the exact gradient of expected committed loss, we prove a Popoviciu curvature remainder and sign-agreement test, and construct a positive-support, exact-arithmetic witness where deterministic and sampled ST updates both point uphill while a later withdrawal flips branch preference. Ancillary scripts verify all bounds, binary64 stability, exact-rational protocol and ST witnesses, $O(|\Omega|\log H)$ scaling to $H = 16,384$, and a binary-channel fit on fixed zero-masked ledgers.

==> anc/README.md <==
# SoftREU: Differentiable and Numerically Stable Revisable Evidence Updates

Build from the archive root with TeX Live:
1. Run `pdflatex -no-shell-escape -interaction=nonstopmode -halt-on-error report.tex`
2. Run `bibtex report` (optional, pre-generated `report.bbl` is included)
3. Run `pdflatex -no-shell-escape -interaction=nonstopmode -halt-on-error report.tex` twice.

All LaTeX inputs (`report.tex`, `sec*.tex`, `figure_src/figure_style.tex`, `figure_src/softreu-arch.tex`, `figures/*.pdf`, `brand/mmla_mark.pdf`, `mmla_technical_report.sty`, `softreu.bib`, and `report.bbl`) reside outside `anc/` so TeX compilation does not depend on the ancillary directory. Standalone PGFPlots figure sources (`anc/figure_src/softreu_experiments.tex` and `anc/figure_src/softreu_ste_and_scaling.tex`) are placed under `anc/` so AutoTeX sees only `report.tex` as a top-level document.

Ancillary verification scripts under `anc/checks/`:
- `python3 anc/checks/check_protocol_and_ste.py` (Python standard library only): exact-rational verification of the unified ledger invariant (hidden-handle edit, publish, `Seal`, sealed-handle rejection), record-gate checks (preview isolation, denied/stale/duplicate delivery, zero-mass recovery), Proposition 3.5 conflict annealing and uniform `tanh(eps/2)` perturbation stability, Theorem 5.3 curvature remainder, Proposition 5.4 deterministic and sampled STE sign reversal, and the `eta = 1/4` continuation preference flip.
- `python3 anc/checks/benchmark_scaling.py` (Python standard library only): single-slot update latency benchmark across handle capacities `H = 8` to `16384` at `N = 8` worlds, saving `anc/checks/scaling_results.json`.
- `python3 anc/checks/check_softreu.py` (requires NumPy and Matplotlib): finite convergence checks for Theorem 3.2, Proposition 3.4 Jacobians, Theorem 4.2 binary64 adversarial cancellation, Remark 3.6 monotonicity boundary, Section 4.2 `Seal` reassociation counterexample, and the Section 6.3 synthetic binary-channel fit.


==> anc/checks/benchmark_scaling.py <==
"""CPU scaling benchmark comparing single-slot update latency across handle capacity H:
Full rebuild O(mN) vs. Segment-Tree SoftREU O(N log H) vs. Direct cache O(N).
Uses Python standard library only for deterministic, zero-dependency reproducibility."""

import json
import os
import random
import statistics
import time


class FullRebuildAggregator:
    def __init__(self, H: int, N: int):
        self.H = H
        self.N = N
        self.n_slots = [[0] * N for _ in range(H + 1)]
        self.b_slots = [[0.0] * N for _ in range(H + 1)]
        self.n_root = [0] * N
        self.b_root = [0.0] * N

    def update(self, slot: int, n_vec: list[int], b_vec: list[float]) -> None:
        self.n_slots[slot] = n_vec
        self.b_slots[slot] = b_vec
        ns = [0] * self.N
        bs = [0.0] * self.N
        n_slots = self.n_slots
        b_slots = self.b_slots
        for i in range(self.H + 1):
            ni = n_slots[i]
            bi = b_slots[i]
            for z in range(self.N):
                ns[z] += ni[z]
                bs[z] += bi[z]
        self.n_root = ns
        self.b_root = bs


class SegmentTreeAggregator:
    def __init__(self, H: int, N: int):
        self.H = H
        self.N = N
        size = 1
        while size < H + 1:
            size <<= 1
        self.size = size
        self.n_tree = [[0] * N for _ in range(2 * size)]
        self.b_tree = [[0.0] * N for _ in range(2 * size)]

    def update(self, slot: int, n_vec: list[int], b_vec: list[float]) -> None:
        pos = self.size + slot
        n_tree = self.n_tree
        b_tree = self.b_tree
        n_tree[pos] = n_vec
        b_tree[pos] = b_vec
        N = self.N
        pos >>= 1
        while pos >= 1:
            left = pos << 1
            right = left | 1
            nl = n_tree[left]
            nr = n_tree[right]
            bl = b_tree[left]
            br = b_tree[right]
            np_ = n_tree[pos]
            bp_ = b_tree[pos]
            for z in range(N):
                np_[z] = nl[z] + nr[z]
                bp_[z] = bl[z] + br[z]
            pos >>= 1


class DirectCacheAggregator:
    def __init__(self, H: int, N: int):
        self.H = H
        self.N = N
        self.n_slots = [[0] * N for _ in range(H + 1)]
        self.b_slots = [[0.0] * N for _ in range(H + 1)]
        self.n_sum = [0] * N
        self.b_sum = [0.0] * N

    def update(self, slot: int, n_vec: list[int], b_vec: list[float]) -> None:
        old_n = self.n_slots[slot]
        old_b = self.b_slots[slot]
        n_sum = self.n_sum
        b_sum = self.b_sum
        for z in range(self.N):
            n_sum[z] = n_sum[z] - old_n[z] + n_vec[z]
            b_sum[z] = b_sum[z] - old_b[z] + b_vec[z]
        self.n_slots[slot] = n_vec
        self.b_slots[slot] = b_vec


def bench_one(agg, updates: list[tuple[int, list[int], list[float]]], repeats: int) -> float:
    # Warm-up
    for s, nv, bv in updates[:min(20, len(updates))]:
        agg.update(s, nv, bv)
    times_us = []
    for _ in range(repeats):
        t0 = time.perf_counter()
        for s, nv, bv in updates:
            agg.update(s, nv, bv)
        dt = time.perf_counter() - t0
        times_us.append((dt / len(updates)) * 1e6)
    return float(statistics.median(times_us))


def main() -> None:
    N = 8
    Hs = [8, 16, 32, 64, 128, 256, 512, 1024, 2048, 4096, 8192, 16384]
    rng = random.Random(2026)
    records = []

    for H in Hs:
        n_init = [[0] * N for _ in range(H + 1)]
        b_init = [[rng.uniform(-2.0, 0.0) for _ in range(N)] for _ in range(H + 1)]

        # Pre-generate update workload
        n_ops_fast = 1500
        n_ops_full = max(12, min(600, 120000 // H))
        updates_fast = [
            (rng.randint(1, H), [0] * N, [rng.uniform(-2.0, 0.0) for _ in range(N)])
            for _ in range(n_ops_fast)
        ]
        updates_full = updates_fast[:n_ops_full]

        # Initialize all three identically
        full = FullRebuildAggregator(H, N)
        tree = SegmentTreeAggregator(H, N)
        cache = DirectCacheAggregator(H, N)
        for i in range(H + 1):
            full.n_slots[i] = n_init[i]
            full.b_slots[i] = b_init[i]
            tree.n_tree[tree.size + i] = n_init[i]
            tree.b_tree[tree.size + i] = b_init[i]
            cache.n_slots[i] = n_init[i]
            cache.b_slots[i] = b_init[i]
            for z in range(N):
                cache.n_sum[z] += n_init[i][z]
                cache.b_sum[z] += b_init[i][z]
        for pos in range(tree.size - 1, 0, -1):
            for z in range(N):
                tree.n_tree[pos][z] = tree.n_tree[2 * pos][z] + tree.n_tree[2 * pos + 1][z]
                tree.b_tree[pos][z] = tree.b_tree[2 * pos][z] + tree.b_tree[2 * pos + 1][z]

        # Sanity check exact parity on small H before timing
        if H <= 64:
            s0, nv0, bv0 = updates_full[0]
            full.update(s0, nv0, bv0)
            tree.update(s0, nv0, bv0)
            cache.update(s0, nv0, bv0)
            for z in range(N):
                assert abs(full.b_root[z] - tree.b_tree[1][z]) < 1e-11
                assert abs(full.b_root[z] - cache.b_sum[z]) < 1e-11

        t_full = bench_one(full, updates_full, repeats=5)
        t_tree = bench_one(tree, updates_fast, repeats=5)
        t_cache = bench_one(cache, updates_fast, repeats=5)
        speedup = t_full / t_tree
        records.append({
            "H": H,
            "N": N,
            "full_rebuild_us": round(t_full, 3),
            "segment_tree_us": round(t_tree, 3),
            "direct_cache_us": round(t_cache, 3),
            "speedup_vs_rebuild": round(speedup, 2),
        })
        print(f"H={H:5d} | rebuild={t_full:9.2f} us | segtree={t_tree:6.2f} us | "
              f"cache={t_cache:5.2f} us | speedup={speedup:6.1f}x")

    out_path = os.path.join(os.path.dirname(os.path.abspath(__file__)), "scaling_results.json")
    with open(out_path, "w", encoding="utf-8") as f:
        json.dump({"N": N, "seed": 2026, "repeats": 5, "unit": "microseconds_per_update", "rows": records}, f, indent=2)
        f.write("\n")
    print(f"Saved: {out_path}")


if __name__ == "__main__":
    main()


==> anc/checks/check_protocol_and_ste.py <==
"""Deterministic exact-rational verification of SoftREU protocol, unified invariant,
and straight-through gradient sign-reversal witness (Python standard library only)."""

from dataclasses import dataclass
from fractions import Fraction as F
from math import exp, isclose, log, prod, tanh
import random


@dataclass(frozen=True)
class LedgerState:
    """Exact rational model of S = (C, K_base, K) under unified invariant (4)."""

    base_zeros: tuple[int, ...]
    base_pos: tuple[F, ...]
    records: tuple[tuple[str, tuple[F, ...]], ...]  # live editable (handle, factor)
    visible: frozenset[str]
    sealed: frozenset[str] = frozenset()
    version: int = 0
    deliveries: frozenset[str] = frozenset()


def init_state(prior: tuple[F, ...], records: tuple[tuple[str, tuple[F, ...]], ...],
               visible: frozenset[str]) -> LedgerState:
    base_zeros = tuple(1 if p == 0 else 0 for p in prior)
    base_pos = tuple(F(1) if p == 0 else p for p in prior)
    return LedgerState(base_zeros, base_pos, records, visible)


def normalize(weights: tuple[F, ...]) -> tuple[F, ...] | None:
    total = sum(weights)
    return tuple(v / total for v in weights) if total else None


def effective_slot(state: LedgerState, handle: str) -> tuple[tuple[int, ...], tuple[F, ...]]:
    n_worlds = len(state.base_zeros)
    if handle not in state.visible or handle in state.sealed:
        return (0,) * n_worlds, (F(1),) * n_worlds
    for h, factor in state.records:
        if h == handle:
            return (
                tuple(1 if v == 0 else 0 for v in factor),
                tuple(F(1) if v == 0 else v for v in factor),
            )
    return (0,) * n_worlds, (F(1),) * n_worlds


def unified_read(state: LedgerState) -> tuple[F, ...] | None:
    """Evaluate exact read from K = K_base + sum_i E_i(S)."""
    n_worlds = len(state.base_zeros)
    zeros = list(state.base_zeros)
    pos = list(state.base_pos)
    for handle, _ in state.records:
        ez, ep = effective_slot(state, handle)
        for z in range(n_worlds):
            zeros[z] += ez[z]
            pos[z] *= ep[z]
    return normalize(tuple(F(0) if zeros[z] else pos[z] for z in range(n_worlds)))


def direct_visible_read(state: LedgerState) -> tuple[F, ...] | None:
    """Independent reference: base product times visible editable factors."""
    n_worlds = len(state.base_zeros)
    weights = []
    for z in range(n_worlds):
        if state.base_zeros[z] > 0:
            weights.append(F(0))
            continue
        w = state.base_pos[z]
        for handle, factor in state.records:
            if handle in state.visible:
                w *= factor[z]
        weights.append(w)
    return normalize(tuple(weights))


def apply_event(state: LedgerState, op: str, handle: str, expected: int,
                delivery: str, grants: set[str],
                new_factor: tuple[F, ...] | None = None) -> tuple[LedgerState, str]:
    if delivery in state.deliveries:
        return state, "duplicate"
    if expected != state.version:
        return state, "stale"
    if handle in state.sealed:
        return state, "sealed"
    if handle not in grants:
        return state, "denied"

    rec_map = dict(state.records)
    if op == "withdraw":
        if handle not in rec_map:
            return state, "inactive"
        survivors = tuple((h, f) for h, f in state.records if h != handle)
        return LedgerState(
            state.base_zeros, state.base_pos, survivors,
            state.visible - {handle}, state.sealed,
            state.version + 1, state.deliveries | {delivery},
        ), "accepted"

    if op == "edit":
        if handle not in rec_map or new_factor is None:
            return state, "inactive"
        updated = tuple((h, new_factor if h == handle else f) for h, f in state.records)
        return LedgerState(
            state.base_zeros, state.base_pos, updated,
            state.visible, state.sealed,
            state.version + 1, state.deliveries | {delivery},
        ), "accepted"

    if op == "publish":
        if handle not in rec_map:
            return state, "inactive"
        return LedgerState(
            state.base_zeros, state.base_pos, state.records,
            state.visible | {handle}, state.sealed,
            state.version + 1, state.deliveries | {delivery},
        ), "accepted"

    if op == "seal":
        if handle not in rec_map or handle not in state.visible:
            return state, "invalid_seal"
        ez, ep = effective_slot(state, handle)
        new_bz = tuple(a + b for a, b in zip(state.base_zeros, ez))
        new_bp = tuple(a * b for a, b in zip(state.base_pos, ep))
        survivors = tuple((h, f) for h, f in state.records if h != handle)
        return LedgerState(
            new_bz, new_bp, survivors,
            state.visible - {handle}, state.sealed | {handle},
            state.version + 1, state.deliveries | {delivery},
        ), "accepted"

    raise ValueError(f"Unknown op: {op}")


def check_read(state: LedgerState, expected_p0: F | None) -> tuple[F, ...] | None:
    u = unified_read(state)
    d = direct_visible_read(state)
    assert u == d
    if expected_p0 is None:
        assert u is None
    else:
        assert u is not None and u[0] == expected_p0
    return u


def verify_unified_invariant_and_seal() -> None:
    # Hidden-handle edit counterexample & Seal invariant
    s0 = init_state((F(1, 2), F(1, 2)), (("h0", (F(1), F(1))),), frozenset())
    check_read(s0, F(1, 2))
    # Edit hidden handle from (1, 1) to (1/2, 1): visible read must stay (1/2, 1/2)
    s1, st = apply_event(s0, "edit", "h0", 0, "d-edit", {"h0"}, (F(1, 2), F(1)))
    assert st == "accepted"
    check_read(s1, F(1, 2))
    # Publish h0: now effective contribution transitions (0,0) -> kappa(1/2, 1), read becomes (1/3, 2/3)
    s2, st = apply_event(s1, "publish", "h0", 1, "d-pub", {"h0"})
    assert st == "accepted"
    check_read(s2, F(1, 3))
    # Seal h0 into K_base: read stays (1/3, 2/3), h0 removed from editable records, subsequent edit rejected
    s3, st = apply_event(s2, "seal", "h0", 2, "d-seal", {"h0"})
    assert st == "accepted" and s3.records == ()
    check_read(s3, F(1, 3))
    assert apply_event(s3, "withdraw", "h0", 3, "d-late", {"h0"}) == (s3, "sealed")
    print("CHECK A PASSED: Unified invariant (hidden edit, publish, Seal, sealed rejection)")


def verify_ste_witness_and_protocol() -> None:
    initial = init_state(
        (F(1, 3), F(1, 3), F(1, 3)),
        (
            ("r0", (F(1, 2), F(1, 2), F(1, 8))),
            ("r1", (F(1, 2), F(1, 32), F(1, 2))),
        ),
        frozenset({"r0", "r1"}),
    )
    grants = {"r0", "r1"}
    check_read(initial, F(16, 21))

    # Isolated branch previews
    left, st = apply_event(initial, "withdraw", "r1", 0, "preview-0", grants)
    assert st == "accepted"
    right, st = apply_event(initial, "withdraw", "r0", 0, "preview-1", grants)
    assert st == "accepted"
    assert initial.version == 0 and initial.deliveries == frozenset()
    p0 = check_read(left, F(4, 9))
    p1 = check_read(right, F(16, 33))

    # Gate checks: denied, live commit, stale version, duplicate delivery (same & different handle)
    assert apply_event(initial, "withdraw", "r0", 0, "live-1", {"r1"}) == (initial, "denied")
    committed, st = apply_event(initial, "withdraw", "r0", 0, "live-1", grants)
    assert st == "accepted" and committed.records == right.records and committed.deliveries == {"live-1"}
    check_read(committed, F(16, 33))
    assert apply_event(committed, "withdraw", "r1", 0, "old", grants) == (committed, "stale")
    assert apply_event(committed, "withdraw", "r0", 0, "live-1", grants) == (committed, "duplicate")
    assert apply_event(committed, "withdraw", "r1", 1, "live-1", grants) == (committed, "duplicate")

    # Later fresh withdrawal of r1 on both histories (continuation flip)
    final, st = apply_event(committed, "withdraw", "r1", 1, "live-2", grants)
    assert st == "accepted"
    check_read(final, F(1, 3))
    other, st = apply_event(left, "withdraw", "r1", 1, "live-2", grants)
    assert st == "inactive" and other == left
    check_read(other, F(4, 9))
    assert (p0[0] / p1[0]) ** 3 * (unified_read(other)[0] / unified_read(final)[0]) == F(1331, 1296) > 1

    # Zero-mass recovery by named withdrawal
    conflict = init_state(
        (F(1, 2), F(1, 2)),
        (("u", (F(0), F(1))), ("v", (F(1), F(0)))),
        frozenset({"u", "v"}),
    )
    check_read(conflict, None)
    recovered, st = apply_event(conflict, "withdraw", "u", 0, "rec-1", {"u"})
    assert st == "accepted"
    check_read(recovered, F(1))

    # Exact rational gradient signs & Theorem 5.3 curvature bound check
    w = F(3, 4)
    dw = w * (1 - w)
    direction = (0, -4, 2)  # (s_1 - s_0) / log 2
    slope0 = sum(p * d for p, d in zip(p0, direction))
    slope1 = sum(p * d for p, d in zip(p1, direction))
    assert (slope0, slope1) == (F(-14, 9), F(28, 33))
    assert p0[0] / p1[0] == F(11, 12) < 1

    true_grad = float(dw) * log(float(p0[0] / p1[0]))
    argmax_coef = dw * slope1
    sampled_coef = dw * ((1 - w) * slope0 + w * slope1)
    assert argmax_coef == F(7, 44) > 0
    assert sampled_coef == F(49, 1056) > 0

    # Verify Theorem 5.3 remainder identity & Popoviciu upper bound
    l0 = -log(float(p0[0]))
    l1 = -log(float(p1[0]))
    r0_at_k1 = l0 - l1 - (-float(slope1) * log(2))
    osc_d0 = 6.0 * log(2)
    b0 = (osc_d0 ** 2) / 8.0
    assert 0.0 <= r0_at_k1 <= b0
    # Exact bias identity: R' - g_ST(k=1) = -w*(1-w)*r0_at_k1
    assert isclose(true_grad - float(argmax_coef) * log(2), -float(dw) * r0_at_k1, rel_tol=1e-12)

    # Central finite difference on scalar risk R(phi)
    def risk(phi: float) -> float:
        prob = 1.0 / (1.0 + exp(-phi))
        return (1.0 - prob) * l0 + prob * l1

    phi0 = log(3.0)
    h = 1e-6
    assert isclose((risk(phi0 + h) - risk(phi0 - h)) / (2 * h), true_grad, rel_tol=1e-9)

    print("CHECK B PASSED: Protocol trace 16/21 -> [4/9, 16/33] -> 16/33 -> 1/3, zero-mass recovery, "
          "STE sign reversal, Theorem 5.3 remainder, and eta=1/4 preference flip")
    print(f"  R'(log 3)={true_grad:.10f}, argmax-ST={float(argmax_coef)*log(2):.10f}, "
          f"mean sampled-ST={float(sampled_coef)*log(2):.10f}")
    print(f"  Theorem 5.3 at a*=1: r_0={r0_at_k1:.6f} <= B_0={b0:.6f}, "
          f"|L_1-R|={0.25*log(12/11):.6f} < w_0*B_0={0.25*b0:.6f}")


def verify_perturbation_stability() -> None:
    """Verify Proposition 3.5: monotone conflict annealing and tight tanh(eps/2) TV stability."""
    def softmax_scores(b: tuple[float, ...], n: tuple[float, ...], beta: float) -> list[float]:
        s = [bi - beta * ni for bi, ni in zip(b, n)]
        m = max(s)
        ex = [exp(si - m) for si in s]
        z = sum(ex)
        return [v / z for v in ex]

    # Part 1: d/d_beta E[n_Z] = -Var(n_Z) <= 0
    b_test = (-0.5, 0.7, 0.3, 1.1)
    n_test = (0.0, 1.0, 0.0, 2.0)
    beta0 = 2.5
    h = 1e-6

    def expected_n(beta: float) -> float:
        p = softmax_scores(b_test, n_test, beta)
        return sum(pi * ni for pi, ni in zip(p, n_test))

    p0 = softmax_scores(b_test, n_test, beta0)
    mean_n = sum(pi * ni for pi, ni in zip(p0, n_test))
    var_n = sum(pi * (ni - mean_n) ** 2 for pi, ni in zip(p0, n_test))
    fd_dn = (expected_n(beta0 + h) - expected_n(beta0 - h)) / (2 * h)
    assert abs(fd_dn - (-var_n)) < 1e-9, f"Expected {-var_n}, got {fd_dn}"

    # Part 2a: Exact tightness on two worlds: b=(0, eps), b_hat=(eps, 0), n=(0, 0)
    for eps in (1e-4, 0.25, 1.0, 2.5):
        p = softmax_scores((0.0, eps), (0.0, 0.0), 3.0)
        p_hat = softmax_scores((eps, 0.0), (0.0, 0.0), 3.0)
        tv = 0.5 * sum(abs(a - b) for a, b in zip(p_hat, p))
        assert isclose(tv, tanh(eps / 2.0), rel_tol=1e-12, abs_tol=1e-14)

    # Part 2b: 200 randomized log-sum perturbations across beta in {0.5, 5.0, 50.0}
    rng = random.Random(2026)
    max_ratio = 0.0
    for _ in range(200):
        k = rng.randint(2, 8)
        b = tuple(rng.uniform(-4.0, 4.0) for _ in range(k))
        n = tuple(float(rng.randint(0, 3)) for _ in range(k))
        eps = rng.uniform(1e-3, 1.5)
        b_hat = tuple(bi + rng.uniform(-eps, eps) for bi in b)
        bound = tanh(eps / 2.0)
        for beta in (0.5, 5.0, 50.0):
            p = softmax_scores(b, n, beta)
            p_hat = softmax_scores(b_hat, n, beta)
            tv = 0.5 * sum(abs(a - c) for a, c in zip(p_hat, p))
            assert tv <= bound + 1e-14, f"TV {tv} exceeded bound {bound}"
            max_ratio = max(max_ratio, tv / bound)

    print(f"CHECK C PASSED: Proposition 3.5 (monotone conflict err={abs(fd_dn + var_n):.2e}, "
          f"exact tanh(eps/2) tightness, max random TV/bound={max_ratio:.4f})")


if __name__ == "__main__":
    verify_unified_invariant_and_seal()
    verify_ste_witness_and_protocol()
    verify_perturbation_stability()
    print("ALL PROTOCOL AND STE CHECKS PASSED.")


==> anc/checks/check_softreu.py <==
"""
Exact and numerical verification suite for SoftREU:
1. Theorem 3.2: Exponential beta-convergence and minimum-conflict zeroMass degradation.
2. Proposition 3.4: Analytic SoftREU Jacobians vs. central finite differences.
3. Theorem 4.2: Binary64 catastrophic cancellation (Direct cache vs. Segment-Tree REU).
4. Section 6.3: Synthetic binary-channel fit through tempered reads on fixed zero-masked ledgers.
Also generates figure_src/softreu_experiments.pdf for the paper.
"""

import math
import os
import random
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt


def encode_factor(f_vec):
    n = np.array([1 if x == 0.0 else 0 for x in f_vec], dtype=np.int64)
    b = np.array([0.0 if x == 0.0 else math.log(x) for x in f_vec], dtype=np.float64)
    return n, b


def soft_read(n, b, beta):
    s = b - beta * n
    m = np.max(s)
    w = np.exp(s - m)
    return w / np.sum(w)


def exact_limit_read(n, b):
    n_min = np.min(n)
    mask = (n == n_min)
    s = np.where(mask, b, -np.inf)
    m = np.max(s[mask])
    w = np.where(mask, np.exp(s - m), 0.0)
    return w / np.sum(w)


class SegmentTreeREU:
    """Subtraction-free segment tree over H handle slots for N worlds."""

    def __init__(self, num_slots, num_worlds, prior_vec):
        self.H = num_slots
        self.N = num_worlds
        self.size = 1
        while self.size < num_slots + 1:  # slot 0 = base prior
            self.size *= 2
        self.n_tree = np.zeros((2 * self.size, num_worlds), dtype=np.int64)
        self.b_tree = np.zeros((2 * self.size, num_worlds), dtype=np.float64)
        self.set_slot(0, prior_vec)

    def set_slot(self, slot_idx, factor_vec):
        n_v, b_v = encode_factor(factor_vec)
        pos = self.size + slot_idx
        self.n_tree[pos] = n_v
        self.b_tree[pos] = b_v
        pos //= 2
        while pos >= 1:
            self.n_tree[pos] = self.n_tree[2 * pos] + self.n_tree[2 * pos + 1]
            self.b_tree[pos] = self.b_tree[2 * pos] + self.b_tree[2 * pos + 1]
            pos //= 2

    def set_slot_log(self, slot_idx, n_v, b_v):
        pos = self.size + slot_idx
        self.n_tree[pos] = n_v
        self.b_tree[pos] = b_v
        pos //= 2
        while pos >= 1:
            self.n_tree[pos] = self.n_tree[2 * pos] + self.n_tree[2 * pos + 1]
            self.b_tree[pos] = self.b_tree[2 * pos] + self.b_tree[2 * pos + 1]
            pos //= 2

    def root(self):
        return self.n_tree[1].copy(), self.b_tree[1].copy()


def verify_theorem_3_2():
    # Case A: Consistent ledger with 1 masked world (4 worlds)
    # Worlds (00, 01, 10, 11): n = (0, 1, 0, 2), b = log(1, 3, 2, 4)
    n = np.array([0, 1, 0, 2], dtype=np.int64)
    b = np.log(np.array([1.0, 3.0, 2.0, 4.0]))
    p_inf = exact_limit_read(n, b)
    assert np.allclose(p_inf, [1 / 3, 0.0, 2 / 3, 0.0], atol=1e-12)

    betas = [0.5, 1.0, 2.0, 4.0, 6.0, 8.0, 12.0, 16.0]
    l1_errs = []
    bounds = []
    u_min = (n == np.min(n))
    ratio = np.sum(np.exp(b[~u_min])) / np.sum(np.exp(b[u_min]))
    dn_min = np.min(n[~u_min] - np.min(n))
    for beta in betas:
        p_b = soft_read(n, b, beta)
        err = float(np.sum(np.abs(p_b - p_inf)))
        bnd = float(2.0 * ratio * math.exp(-beta * dn_min))
        assert err <= bnd + 1e-15, f"Bound violated: {err} > {bnd}"
        l1_errs.append(err)
        bounds.append(bnd)

    # Case B: zeroMass ledger (n = (1, 2), b = log(0.5, 0.5)) -> minimum-conflict world 0
    n_zm = np.array([1, 2], dtype=np.int64)
    b_zm = np.log(np.array([0.5, 0.5]))
    p_zm_inf = exact_limit_read(n_zm, b_zm)
    assert np.allclose(p_zm_inf, [1.0, 0.0], atol=1e-12)
    p_zm_b10 = soft_read(n_zm, b_zm, 10.0)
    assert abs(p_zm_b10[0] - 1.0 / (1.0 + math.exp(-10.0))) < 1e-12

    print("CHECK 1 PASSED: Theorem 3.2 (exact limit, L1 bound, minimum-conflict fallback)")
    for beta, err, bnd in zip(betas, l1_errs, bounds):
        print(f"  beta={beta:4.1f} | L1_err={err:.3e} | bound={bnd:.3e}")
    return betas, l1_errs, bounds


def verify_proposition_3_4():
    # Verify exact gradients wrt b, n, and beta against central finite differences
    n = np.array([0.0, 1.0, 0.0, 2.0])
    b = np.array([-0.5, 0.7, 0.3, 1.1])
    q = np.array([0, 0, 1, 1])  # query outcome y in {0, 1}
    beta = 2.5
    eps = 1e-6

    p = soft_read(n, b, beta)
    pq1 = float(np.sum(p[q == 1]))
    ind1 = (q == 1).astype(np.float64)

    grad_b_ana = p * (ind1 - pq1)
    grad_n_ana = -beta * p * (ind1 - pq1)
    grad_beta_ana = -float(np.sum(p * (ind1 - pq1) * (n - np.sum(p * n))))

    grad_b_num = np.zeros_like(b)
    grad_n_num = np.zeros_like(n)
    for w in range(len(b)):
        bp, bm = b.copy(), b.copy()
        bp[w] += eps
        bm[w] -= eps
        grad_b_num[w] = (np.sum(soft_read(n, bp, beta)[q == 1]) - np.sum(soft_read(n, bm, beta)[q == 1])) / (2 * eps)

        np_, nm_ = n.copy(), n.copy()
        np_[w] += eps
        nm_[w] -= eps
        grad_n_num[w] = (np.sum(soft_read(np_, b, beta)[q == 1]) - np.sum(soft_read(nm_, b, beta)[q == 1])) / (2 * eps)

    grad_beta_num = (np.sum(soft_read(n, b, beta + eps)[q == 1]) - np.sum(soft_read(n, b, beta - eps)[q == 1])) / (2 * eps)

    assert np.allclose(grad_b_ana, grad_b_num, atol=1e-9)
    assert np.allclose(grad_n_ana, grad_n_num, atol=1e-9)
    assert abs(grad_beta_ana - grad_beta_num) < 1e-9
    print("CHECK 2 PASSED: Proposition 3.4 (analytic gradients match finite differences < 1e-9)")


def verify_theorem_4_1_cancellation():
    # Binary64 adversarial cancellation:
    # Two equally likely worlds (prior (0.5, 0.5)).
    # Slot 1: log vector (-2**53, 0.0); Slot 2: log vector (-1.0, 0.0).
    # Then withdraw Slot 1 -> true p(0) = 1 / (1 + e) = 0.2689414213699951
    true_p0 = 1.0 / (1.0 + math.e)

    # Direct subtraction cache (float64)
    b_direct = np.array([0.0, 0.0], dtype=np.float64)
    n_direct = np.array([0, 0], dtype=np.int64)
    b_direct = b_direct + np.array([-float(2**53), 0.0])
    b_direct = b_direct + np.array([-1.0, 0.0])
    b_direct = b_direct - np.array([-float(2**53), 0.0])  # catastrophic cancellation!
    p_direct = soft_read(n_direct, b_direct, beta=10.0)

    # Segment-Tree REU (float64, pure addition)
    st = SegmentTreeREU(num_slots=8, num_worlds=2, prior_vec=[1.0, 1.0])
    st.set_slot_log(1, np.array([0, 0]), np.array([-float(2**53), 0.0]))
    st.set_slot_log(2, np.array([0, 0]), np.array([-1.0, 0.0]))
    st.set_slot_log(1, np.array([0, 0]), np.array([0.0, 0.0]))  # withdraw slot 1
    n_st, b_st = st.root()
    p_st = soft_read(n_st, b_st, beta=10.0)

    assert abs(p_direct[0] - 0.5) < 1e-12
    assert abs(p_st[0] - true_p0) < 1e-15

    # Stress test: 200 insert/withdraw cycles with magnitudes from 2^45 to 2^53.
    rng = random.Random(42)
    st2 = SegmentTreeREU(num_slots=16, num_worlds=2, prior_vec=[1.0, 1.0])
    b_dir2 = np.array([0.0, 0.0], dtype=np.float64)
    st2.set_slot_log(1, np.array([0, 0]), np.array([-1.0, 0.0]))
    b_dir2 += np.array([-1.0, 0.0])

    direct_errs = []
    tree_errs = []
    for step in range(1, 201):
        mag = float(2 ** rng.randint(45, 53))
        slot = rng.randint(2, 15)
        # insert then immediately withdraw adversarial factor
        b_dir2 = b_dir2 + np.array([-mag, 0.0])
        b_dir2 = b_dir2 - np.array([-mag, 0.0])
        st2.set_slot_log(slot, np.array([0, 0]), np.array([-mag, 0.0]))
        st2.set_slot_log(slot, np.array([0, 0]), np.array([0.0, 0.0]))

        p_d = soft_read(np.array([0, 0]), b_dir2, 10.0)[0]
        nt, bt = st2.root()
        p_t = soft_read(nt, bt, 10.0)[0]
        direct_errs.append(abs(p_d - true_p0))
        tree_errs.append(abs(p_t - true_p0))

    assert max(tree_errs) < 1e-15
    assert next(i for i, error in enumerate(direct_errs, start=1) if error > 1e-15) == 5
    print(f"CHECK 3 PASSED: Theorem 4.2 (Direct err={abs(p_direct[0]-true_p0):.6f}, SegTree err={max(tree_errs):.2e})")
    return direct_errs, tree_errs


def verify_experiment_3_learning():
    """
    Fit a binary channel through the tempered read with fixed, label-aligned blockers.
    Ground-truth symmetric binary channel accuracy a* = 0.75 (logit = log(3) = 1.0986).
    """
    rng = np.random.RandomState(2026)
    a_true = 0.75
    num_episodes = 250
    episodes = []
    for _ in range(num_episodes):
        x = rng.randint(0, 2)  # true world bit in {0, 1}
        # 2 noisy observations from B(v | x) with accuracy a_true
        v1 = x if rng.rand() < a_true else 1 - x
        v2 = x if rng.rand() < a_true else 1 - x
        # 35% of episodes carry an active structural zero blocker on the opposing world (1 - x)
        blocker_active = (rng.rand() < 0.35)
        blocker_world = 1 - x  # blocks wrong world when active
        episodes.append((x, v1, v2, blocker_active, blocker_world))

    # Train theta (where a = sigmoid(theta)) using SoftREU with annealed beta
    theta = 0.08  # initial accuracy ~0.52
    lr = 0.25
    epochs = 60
    acc_hist = []
    loss_hist = []
    for ep in range(epochs):
        beta = 1.0 + 9.0 * (ep / max(1, epochs - 1))  # anneal beta from 1 to 10
        grad_theta = 0.0
        total_loss = 0.0
        a = 1.0 / (1.0 + math.exp(-theta))
        acc_hist.append(a)
        for (x, v1, v2, blocker_active, blocker_world) in episodes:
            # Log-likelihood vector b over worlds {0, 1}
            b = np.zeros(2, dtype=np.float64)
            db_dtheta = np.zeros(2, dtype=np.float64)
            for v in (v1, v2):
                for z in (0, 1):
                    if v == z:
                        b[z] += math.log(a)
                        db_dtheta[z] += (1.0 - a)  # d/dtheta log(sigmoid(theta)) = 1 - a
                    else:
                        b[z] += math.log(1.0 - a)
                        db_dtheta[z] += (-a)      # d/dtheta log(1 - sigmoid(theta)) = -a
            n = np.zeros(2, dtype=np.float64)
            if blocker_active:
                n[blocker_world] = 1.0
            p = soft_read(n, b, beta)
            total_loss += -math.log(max(p[x], 1e-12))
            # d(-log p[x]) / db_w = p[w] - 1_{w=x}
            dL_db = p.copy()
            dL_db[x] -= 1.0
            grad_theta += float(np.dot(dL_db, db_dtheta))

        loss_hist.append(total_loss / num_episodes)
        theta -= lr * (grad_theta / num_episodes)

    a_final = 1.0 / (1.0 + math.exp(-theta))
    print(f"CHECK 4 PASSED: Experiment 3 (init a=0.520 -> learned a={a_final:.4f}, true a=0.7500, final NLL={loss_hist[-1]:.4f})")
    return acc_hist, loss_hist, a_final


def make_figure(betas, l1_errs, bounds, direct_errs, tree_errs, acc_hist):
    plt.rcParams.update({
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "font.family": "serif",
        "font.size": 9,
        "axes.labelsize": 9.5,
        "axes.titlesize": 10,
        "legend.fontsize": 8,
        "xtick.labelsize": 8.5,
        "ytick.labelsize": 8.5,
    })
    fig, axes = plt.subplots(1, 3, figsize=(10.5, 3.0))

    # Panel (a): Exponential convergence wrt beta
    ax = axes[0]
    ax.semilogy(betas, l1_errs, "o-", color="#12355B", lw=1.8, ms=4.5, label=r"Empirical $\|p_\beta - p_\infty\|_1$")
    ax.semilogy(betas, bounds, "--", color="#F28E2B", lw=1.6, label=r"Theorem 3.2 bound")
    ax.set_xlabel(r"Inverse temperature $\beta$")
    ax.set_ylabel(r"$L_1$ error (log scale)")
    ax.set_title(r"(a) Exact $\beta \to \infty$ convergence")
    ax.grid(True, alpha=0.25, ls=":")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.legend(frameon=False, loc="lower left")

    # Panel (b): Binary64 cancellation drift
    ax = axes[1]
    steps = np.arange(1, len(direct_errs) + 1)
    ax.plot(steps, direct_errs, color="#D64B4B", lw=1.6, label="Direct subtraction cache")
    ax.plot(steps, tree_errs, color="#00A78E", lw=1.8, label="Segment-Tree SoftREU")
    ax.set_xlabel("Adversarial insert/withdraw step")
    ax.set_ylabel(r"$|p(0) - p^*(0)|$")
    ax.set_title("(b) Binary64 cancellation drift")
    ax.set_ylim(-0.02, 0.28)
    ax.grid(True, alpha=0.25, ls=":")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.legend(frameon=False, loc="center right")

    # Panel (c): Differentiable channel learning
    ax = axes[2]
    epochs = np.arange(len(acc_hist))
    ax.plot(epochs, acc_hist, color="#2F6BFF", lw=1.9, label=r"Learned accuracy $\hat{a}_\theta$")
    ax.axhline(0.75, color="#12355B", ls="--", lw=1.4, label=r"Ground truth $a_B^* = 0.75$")
    ax.set_xlabel("Training epoch (annealed $\\beta: 1 \\to 10$)")
    ax.set_ylabel("Channel accuracy")
    ax.set_title("(c) Synthetic binary-channel fit")
    ax.set_ylim(0.48, 0.82)
    ax.grid(True, alpha=0.25, ls=":")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.legend(frameon=False, loc="lower right")

    fig.tight_layout(w_pad=2.0)
    out_pdf = os.path.join(os.path.dirname(__file__), "../../figure_src/softreu_experiments.pdf")
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)
    print(f"Saved figure: {os.path.abspath(out_pdf)}")


def verify_soft_zero_and_seal_boundaries():
    def score(f, beta, tau, eps):
        zero_weight = math.exp(-f / tau)
        return (1 - zero_weight) * math.log(f + eps) - beta * zero_weight

    assert score(1e-6, 0.1, 0.08, 0.5) < score(0.0, 0.1, 0.08, 0.5)
    beta = 0.1
    assert score(1e-6, beta, 0.08, math.exp(-beta)) > score(0.0, beta, 0.08, math.exp(-beta))
    base, term = -1.0, -2.0**-53
    before = (base + 0.0) + (term + term)
    after = ((base + term) + 0.0) + (0.0 + term)
    assert before == -1.0 - 2.0**-52 and after == -1.0
    print("CHECK PASSED: small-beta cap counterexample and Seal reparenthesization")


if __name__ == "__main__":
    betas, l1_errs, bounds = verify_theorem_3_2()
    verify_proposition_3_4()
    direct_errs, tree_errs = verify_theorem_4_1_cancellation()
    verify_soft_zero_and_seal_boundaries()
    acc_hist, loss_hist, a_final = verify_experiment_3_learning()
    make_figure(betas, l1_errs, bounds, direct_errs, tree_errs, acc_hist)
    print("ALL SOFTREU CHECKS PASSED.")


==> anc/checks/scaling_results.json <==
{
  "N": 8,
  "seed": 2026,
  "repeats": 5,
  "unit": "microseconds_per_update",
  "rows": [
    {
      "H": 8,
      "N": 8,
      "full_rebuild_us": 2.946,
      "segment_tree_us": 1.358,
      "direct_cache_us": 0.39,
      "speedup_vs_rebuild": 2.17
    },
    {
      "H": 16,
      "N": 8,
      "full_rebuild_us": 5.244,
      "segment_tree_us": 1.664,
      "direct_cache_us": 0.386,
      "speedup_vs_rebuild": 3.15
    },
    {
      "H": 32,
      "N": 8,
      "full_rebuild_us": 9.721,
      "segment_tree_us": 1.968,
      "direct_cache_us": 0.376,
      "speedup_vs_rebuild": 4.94
    },
    {
      "H": 64,
      "N": 8,
      "full_rebuild_us": 19.306,
      "segment_tree_us": 2.314,
      "direct_cache_us": 0.4,
      "speedup_vs_rebuild": 8.34
    },
    {
      "H": 128,
      "N": 8,
      "full_rebuild_us": 37.959,
      "segment_tree_us": 2.678,
      "direct_cache_us": 0.377,
      "speedup_vs_rebuild": 14.17
    },
    {
      "H": 256,
      "N": 8,
      "full_rebuild_us": 75.337,
      "segment_tree_us": 3.023,
      "direct_cache_us": 0.39,
      "speedup_vs_rebuild": 24.92
    },
    {
      "H": 512,
      "N": 8,
      "full_rebuild_us": 150.637,
      "segment_tree_us": 3.433,
      "direct_cache_us": 0.395,
      "speedup_vs_rebuild": 43.88
    },
    {
      "H": 1024,
      "N": 8,
      "full_rebuild_us": 311.846,
      "segment_tree_us": 3.817,
      "direct_cache_us": 0.408,
      "speedup_vs_rebuild": 81.69
    },
    {
      "H": 2048,
      "N": 8,
      "full_rebuild_us": 610.637,
      "segment_tree_us": 4.271,
      "direct_cache_us": 0.401,
      "speedup_vs_rebuild": 142.99
    },
    {
      "H": 4096,
      "N": 8,
      "full_rebuild_us": 1228.49,
      "segment_tree_us": 4.879,
      "direct_cache_us": 0.398,
      "speedup_vs_rebuild": 251.79
    },
    {
      "H": 8192,
      "N": 8,
      "full_rebuild_us": 2504.563,
      "segment_tree_us": 5.494,
      "direct_cache_us": 0.374,
      "speedup_vs_rebuild": 455.9
    },
    {
      "H": 16384,
      "N": 8,
      "full_rebuild_us": 5140.964,
      "segment_tree_us": 6.247,
      "direct_cache_us": 0.395,
      "speedup_vs_rebuild": 822.98
    }
  ]
}


==> anc/figure_src/softreu_experiments.tex <==
\pdfoutput=1
\pdfminorversion=7
\documentclass[border=2pt]{standalone}
\usepackage[T1]{fontenc}
\IfFileExists{newtxtext.sty}{\usepackage{newtxtext,newtxmath}}{\IfFileExists{txfonts.sty}{\usepackage{txfonts}}{\usepackage{lmodern}}}
\usepackage{pgfplots}
\pgfplotsset{compat=1.18}
\usepgfplotslibrary{groupplots}
\definecolor{Ink}{HTML}{12355B}
\definecolor{Blue}{HTML}{2F6BFF}
\definecolor{Teal}{HTML}{00A78E}
\definecolor{Orange}{HTML}{F28E2B}
\definecolor{Red}{HTML}{D64B4B}
\definecolor{Slate}{HTML}{64748B}
\begin{document}
\begin{tikzpicture}
\begin{groupplot}[
  group style={group size=3 by 1, horizontal sep=1.45cm},
  width=5.45cm,
  height=4.35cm,
  axis x line*=bottom,
  axis y line*=left,
  tick label style={font=\footnotesize},
  label style={font=\footnotesize},
  title style={font=\small, yshift=-1pt},
  legend style={font=\scriptsize, draw=none, fill=none, cells={anchor=west}},
  grid=major,
  major grid style={dotted, Slate!40},
  every axis plot/.append style={line join=round}
]

\nextgroupplot[
  ymode=log,
  title={(a) Exact $\beta \to \infty$ convergence},
  xlabel={Inverse temperature $\beta$},
  ylabel={$L_1$ error (log scale)},
  xmin=-0.3, xmax=17.0,
  ymin=1e-7, ymax=12,
  xtick={0,4,8,12,16},
  ytick={1e-7,1e-5,1e-3,1e-1,1},
  legend pos=north east,
]
\addplot[color=Ink, line width=1.15pt, mark=*, mark size=1.5pt] coordinates {
  (0.5,1.046273e+00) (1.0,7.082828e-01) (2.0,2.754995e-01) (4.0,3.683472e-02) (6.0,4.961550e-03) (8.0,6.710002e-04) (12.0,1.228845e-05) (16.0,2.250704e-07)
};
\addlegendentry{Empirical $\|p_\beta - p_\infty\|_1$}
\addplot[color=Orange, line width=1.1pt, dashed] coordinates {
  (0.5,2.830476e+00) (1.0,1.716771e+00) (2.0,6.315647e-01) (4.0,8.547298e-02) (6.0,1.156751e-02) (8.0,1.565492e-03) (12.0,2.867299e-05) (16.0,5.251641e-07)
};
\addlegendentry{Theorem 3.2 bound}

\nextgroupplot[
  title={(b) Binary64 cancellation drift},
  xlabel={Adversarial insert/withdraw step},
  ylabel={$|p(0) - p^*(0)|$},
  xmin=-5, xmax=208,
  ymin=-0.015, ymax=0.28,
  xtick={0,50,100,150,200},
  ytick={0,0.05,0.10,0.15,0.20,0.25},
  yticklabel style={/pgf/number format/fixed, /pgf/number format/precision=2},
  legend style={at={(0.98,0.52)}, anchor=east},
]
\addplot[color=Red, line width=1.15pt] coordinates {
  (1,0.000000) (2,0.000000) (3,0.000000) (4,0.000000) (5,0.231059) (6,0.231059) (11,0.231059) (51,0.231059) (101,0.231059) (151,0.231059) (200,0.231059)
};
\addlegendentry{Direct cache}
\addplot[color=Teal, line width=1.25pt] coordinates {
  (1,0.0) (200,0.0)
};
\addlegendentry{Segment-Tree SoftREU}

\nextgroupplot[
  title={(c) Synthetic binary-channel fit},
  xlabel={Training epoch (annealed $\beta\colon 1\to 10$)},
  ylabel={Channel accuracy},
  xmin=-2, xmax=62,
  ymin=0.48, ymax=0.81,
  xtick={0,10,20,30,40,50,60},
  ytick={0.50,0.55,0.60,0.65,0.70,0.75,0.80},
  yticklabel style={/pgf/number format/fixed, /pgf/number format/precision=2},
  legend pos=south east,
]
\addplot[color=Blue, line width=1.2pt] coordinates {
  (0,0.51999) (1,0.54143) (2,0.55936) (3,0.57448) (4,0.58737) (5,0.59846) (6,0.60809) (7,0.61653) (8,0.62398) (9,0.63061) (10,0.63655) (11,0.64189) (12,0.64673) (13,0.65113) (14,0.65515) (15,0.65883) (16,0.66222) (17,0.66534) (18,0.66823) (19,0.67091) (20,0.67340) (21,0.67571) (22,0.67787) (23,0.67988) (24,0.68176) (25,0.68353) (26,0.68517) (27,0.68672) (28,0.68817) (29,0.68953) (30,0.69081) (31,0.69201) (32,0.69314) (33,0.69420) (34,0.69520) (35,0.69614) (36,0.69703) (37,0.69787) (38,0.69866) (39,0.69940) (40,0.70010) (41,0.70077) (42,0.70139) (43,0.70198) (44,0.70254) (45,0.70306) (46,0.70356) (47,0.70403) (48,0.70448) (49,0.70490) (50,0.70529) (51,0.70567) (52,0.70602) (53,0.70636) (54,0.70667) (55,0.70697) (56,0.70726) (57,0.70753) (58,0.70778) (59,0.70802)
};
\addlegendentry{Learned $\hat{a}_\theta$}
\addplot[color=Ink, line width=1.05pt, dashed] coordinates {(0,0.75) (60,0.75)};
\addlegendentry{Ground truth $a_B^* = 0.75$}

\end{groupplot}
\end{tikzpicture}
\end{document}


==> anc/figure_src/softreu_ste_and_scaling.tex <==
\pdfoutput=1
\pdfminorversion=7
\documentclass[border=2pt]{standalone}
\usepackage[T1]{fontenc}
\IfFileExists{newtxtext.sty}{\usepackage{newtxtext,newtxmath}}{\IfFileExists{txfonts.sty}{\usepackage{txfonts}}{\usepackage{lmodern}}}
\usepackage{pgfplots}
\pgfplotsset{compat=1.18}
\usepgfplotslibrary{groupplots}
\definecolor{Ink}{HTML}{12355B}
\definecolor{Blue}{HTML}{2F6BFF}
\definecolor{Teal}{HTML}{00A78E}
\definecolor{Orange}{HTML}{F28E2B}
\definecolor{Red}{HTML}{D64B4B}
\definecolor{Slate}{HTML}{64748B}
\begin{document}
\begin{tikzpicture}
\begin{groupplot}[
  group style={group size=2 by 1, horizontal sep=1.75cm},
  width=7.55cm,
  height=4.55cm,
  axis x line*=bottom,
  axis y line*=left,
  tick label style={font=\footnotesize},
  label style={font=\footnotesize},
  title style={font=\small, yshift=-1pt},
  legend style={font=\scriptsize, draw=none, fill=none, cells={anchor=west}},
  grid=major,
  major grid style={dotted, Slate!40},
  every axis plot/.append style={line join=round}
]

\nextgroupplot[
  title={(a) Exact gradient vs.\ STE on legal withdrawals},
  xlabel={Action probability $w_1 = \sigma(\phi)$},
  ylabel={Scalar derivative wrt $\phi$},
  xmin=0, xmax=1,
  ymin=-0.30, ymax=0.25,
  xtick={0,0.25,0.5,0.75,1.0},
  ytick={-0.25,-0.15,-0.05,0,0.05,0.15},
  yticklabel style={/pgf/number format/fixed, /pgf/number format/fixed zerofill, /pgf/number format/precision=2},
  legend style={at={(0.02,0.98)}, anchor=north west, fill=white, fill opacity=0.92, text opacity=1, inner sep=1.5pt},
]
% Shade region where BOTH argmax and sampled STE flip sign (w > 11/17)
\addplot[draw=none, fill=Red!10, forget plot] coordinates {(0.64706,-0.30) (1.0,-0.30) (1.0,0.25) (0.64706,0.25)} \closedcycle;
\addplot[color=Slate, line width=0.7pt, dotted, forget plot] coordinates {(0,0) (1,0)};
\addplot[color=Slate, line width=0.65pt, densely dotted, forget plot] coordinates {(0.75,-0.30) (0.75,0.25)};

\addplot[color=Ink, line width=1.25pt] coordinates { (0.01,-0.000861) (0.02,-0.001705) (0.03,-0.002532) (0.04,-0.003341) (0.05,-0.004133) (0.06,-0.004907) (0.07,-0.005664) (0.08,-0.006404) (0.09,-0.007126) (0.10,-0.007831) (0.11,-0.008518) (0.12,-0.009188) (0.13,-0.009841) (0.14,-0.010476) (0.15,-0.011094) (0.16,-0.011694) (0.17,-0.012277) (0.18,-0.012843) (0.19,-0.013391) (0.20,-0.013922) (0.21,-0.014435) (0.22,-0.014931) (0.23,-0.015410) (0.24,-0.015871) (0.25,-0.016315) (0.26,-0.016741) (0.27,-0.017150) (0.28,-0.017541) (0.29,-0.017916) (0.30,-0.018272) (0.31,-0.018612) (0.32,-0.018934) (0.33,-0.019238) (0.34,-0.019525) (0.35,-0.019795) (0.36,-0.020047) (0.37,-0.020282) (0.38,-0.020500) (0.39,-0.020700) (0.40,-0.020883) (0.41,-0.021048) (0.42,-0.021196) (0.43,-0.021326) (0.44,-0.021440) (0.45,-0.021535) (0.46,-0.021614) (0.47,-0.021675) (0.48,-0.021718) (0.49,-0.021744) (0.50,-0.021753) (0.51,-0.021744) (0.52,-0.021718) (0.53,-0.021675) (0.54,-0.021614) (0.55,-0.021535) (0.56,-0.021440) (0.57,-0.021326) (0.58,-0.021196) (0.59,-0.021048) (0.60,-0.020883) (0.61,-0.020700) (0.62,-0.020500) (0.63,-0.020282) (0.64,-0.020047) (0.65,-0.019795) (0.66,-0.019525) (0.67,-0.019238) (0.68,-0.018934) (0.69,-0.018612) (0.70,-0.018272) (0.71,-0.017916) (0.72,-0.017541) (0.73,-0.017150) (0.74,-0.016741) (0.75,-0.016315) (0.76,-0.015871) (0.77,-0.015410) (0.78,-0.014931) (0.79,-0.014435) (0.80,-0.013922) (0.81,-0.013391) (0.82,-0.012843) (0.83,-0.012277) (0.84,-0.011694) (0.85,-0.011094) (0.86,-0.010476) (0.87,-0.009841) (0.88,-0.009188) (0.89,-0.008518) (0.90,-0.007831) (0.91,-0.007126) (0.92,-0.006404) (0.93,-0.005664) (0.94,-0.004907) (0.95,-0.004133) (0.96,-0.003341) (0.97,-0.002532) (0.98,-0.001705) (0.99,-0.000861) };
\addlegendentry{Exact $R'(\phi) < 0$}
\addplot[color=Red, line width=1.15pt, dashed] coordinates { (0.501,0.147031) (0.510,0.146972) (0.520,0.146796) (0.530,0.146502) (0.540,0.146090) (0.550,0.145561) (0.560,0.144914) (0.570,0.144149) (0.580,0.143267) (0.590,0.142267) (0.600,0.141150) (0.610,0.139915) (0.620,0.138562) (0.630,0.137092) (0.640,0.135504) (0.650,0.133798) (0.660,0.131975) (0.670,0.130034) (0.680,0.127976) (0.690,0.125800) (0.700,0.123506) (0.710,0.121095) (0.720,0.118566) (0.730,0.115919) (0.740,0.113155) (0.750,0.110273) (0.760,0.107274) (0.770,0.104157) (0.780,0.100922) (0.790,0.097570) (0.800,0.094100) (0.810,0.090512) (0.820,0.086807) (0.830,0.082984) (0.840,0.079044) (0.850,0.074986) (0.860,0.070810) (0.870,0.066517) (0.880,0.062106) (0.890,0.057577) (0.900,0.052931) (0.910,0.048167) (0.920,0.043286) (0.930,0.038287) (0.940,0.033170) (0.950,0.027936) (0.960,0.022584) (0.970,0.017114) (0.980,0.011527) (0.990,0.005822) };
\addlegendentry{Argmax STE ($g^{\mathrm{ST}}_{\mathrm{argmax}}$)}
\addplot[color=Red, line width=1.15pt, dashed, forget plot] coordinates { (0.010,-0.010674) (0.020,-0.021133) (0.030,-0.031376) (0.040,-0.041404) (0.050,-0.051216) (0.060,-0.060812) (0.070,-0.070193) (0.080,-0.079358) (0.090,-0.088307) (0.100,-0.097041) (0.110,-0.105559) (0.120,-0.113861) (0.130,-0.121948) (0.140,-0.129819) (0.150,-0.137474) (0.160,-0.144914) (0.170,-0.152138) (0.180,-0.159147) (0.190,-0.165939) (0.200,-0.172517) (0.210,-0.178878) (0.220,-0.185024) (0.230,-0.190954) (0.240,-0.196669) (0.250,-0.202168) (0.260,-0.207451) (0.270,-0.212519) (0.280,-0.217371) (0.290,-0.222007) (0.300,-0.226428) (0.310,-0.230633) (0.320,-0.234623) (0.330,-0.238396) (0.340,-0.241955) (0.350,-0.245297) (0.360,-0.248424) (0.370,-0.251335) (0.380,-0.254031) (0.390,-0.256511) (0.400,-0.258775) (0.410,-0.260824) (0.420,-0.262657) (0.430,-0.264274) (0.440,-0.265676) (0.450,-0.266862) (0.460,-0.267832) (0.470,-0.268587) (0.480,-0.269126) (0.490,-0.269449) (0.499,-0.269556) };
\addplot[color=Orange, line width=1.15pt] coordinates { (0.01,-0.010509) (0.02,-0.020480) (0.03,-0.029922) (0.04,-0.038844) (0.05,-0.047258) (0.06,-0.055173) (0.07,-0.062599) (0.08,-0.069546) (0.09,-0.076024) (0.10,-0.082043) (0.11,-0.087614) (0.12,-0.092745) (0.13,-0.097447) (0.14,-0.101731) (0.15,-0.105605) (0.16,-0.109081) (0.17,-0.112167) (0.18,-0.114875) (0.19,-0.117214) (0.20,-0.119193) (0.21,-0.120824) (0.22,-0.122116) (0.23,-0.123079) (0.24,-0.123723) (0.25,-0.124058) (0.26,-0.124094) (0.27,-0.123841) (0.28,-0.123309) (0.29,-0.122508) (0.30,-0.121448) (0.31,-0.120139) (0.32,-0.118591) (0.33,-0.116814) (0.34,-0.114818) (0.35,-0.112614) (0.36,-0.110210) (0.37,-0.107617) (0.38,-0.104845) (0.39,-0.101905) (0.40,-0.098805) (0.41,-0.095556) (0.42,-0.092169) (0.43,-0.088652) (0.44,-0.085016) (0.45,-0.081272) (0.46,-0.077428) (0.47,-0.073495) (0.48,-0.069483) (0.49,-0.065403) (0.50,-0.061263) (0.51,-0.057074) (0.52,-0.052847) (0.53,-0.048590) (0.54,-0.044314) (0.55,-0.040029) (0.56,-0.035745) (0.57,-0.031473) (0.58,-0.027221) (0.59,-0.023000) (0.60,-0.018820) (0.61,-0.014691) (0.62,-0.010623) (0.63,-0.006626) (0.64,-0.002710) (0.65,0.001115) (0.66,0.004839) (0.67,0.008452) (0.68,0.011944) (0.69,0.015306) (0.70,0.018526) (0.71,0.021595) (0.72,0.024504) (0.73,0.027241) (0.74,0.029798) (0.75,0.032163) (0.76,0.034328) (0.77,0.036281) (0.78,0.038014) (0.79,0.039516) (0.80,0.040777) (0.81,0.041787) (0.82,0.042536) (0.83,0.043014) (0.84,0.043211) (0.85,0.043117) (0.86,0.042722) (0.87,0.042017) (0.88,0.040990) (0.89,0.039632) (0.90,0.037934) (0.91,0.035885) (0.92,0.033474) (0.93,0.030693) (0.94,0.027531) (0.95,0.023978) (0.96,0.020024) (0.97,0.015660) (0.98,0.010874) (0.99,0.005657) };
\addlegendentry{Sampled mean $\mathbb{E}[g^{\mathrm{ST}}]$}

\addplot[only marks, mark=*, mark size=1.8pt, color=Ink, forget plot] coordinates {(0.75,-0.016315)};
\addplot[only marks, mark=square*, mark size=1.7pt, color=Red, forget plot] coordinates {(0.75,0.110273)};
\addplot[only marks, mark=triangle*, mark size=2.1pt, color=Orange, forget plot] coordinates {(0.75,0.032163)};
\node[font=\scriptsize, text=Red!80!black, anchor=north east] at (axis cs:0.99,0.238) {both $>0$ ($w_1 > \frac{11}{17}$)};

\nextgroupplot[
  xmode=log,
  ymode=log,
  log basis x={2},
  title={(b) Single-slot update scaling ($N=8$ worlds)},
  xlabel={Handle slot capacity $H$},
  ylabel={Median latency ($\mu$s / update)},
  xmin=6, xmax=24000,
  ymin=0.22, ymax=32000,
  xtick={8,32,128,512,2048,8192},
  xticklabels={$2^3$,$2^5$,$2^7$,$2^9$,$2^{11}$,$2^{13}$},
  ytick={1,10,100,1000,10000},
  legend style={at={(0.02,0.98)}, anchor=north west, fill=white, fill opacity=0.92, text opacity=1, inner sep=1.5pt},
]
\addplot[color=Red, line width=1.15pt, mark=square*, mark size=1.4pt] coordinates { (8,2.946) (16,5.244) (32,9.721) (64,19.306) (128,37.959) (256,75.337) (512,150.637) (1024,311.846) (2048,610.637) (4096,1228.490) (8192,2504.563) (16384,5140.964) };
\addlegendentry{Full rebuild ($O(mN)$)}
\addplot[color=Teal, line width=1.25pt, mark=*, mark size=1.5pt] coordinates { (8,1.358) (16,1.664) (32,1.968) (64,2.314) (128,2.678) (256,3.023) (512,3.433) (1024,3.817) (2048,4.271) (4096,4.879) (8192,5.494) (16384,6.247) };
\addlegendentry{SegTree SoftREU ($O(N\log H)$)}
\addplot[color=Slate, line width=1.05pt, dashed, mark=triangle*, mark size=1.6pt] coordinates { (8,0.390) (16,0.386) (32,0.376) (64,0.400) (128,0.377) (256,0.390) (512,0.395) (1024,0.408) (2048,0.401) (4096,0.398) (8192,0.374) (16384,0.395) };
\addlegendentry{Direct cache ($O(N)$, drifts)}

\end{groupplot}
\end{tikzpicture}
\end{document}

